Conformal Prediction for Generative Models via Adaptive Cluster-Based Density Estimation

Conditional generative models map input variables to complex, high-dimensional distributions, enabling realistic sample generation in a diverse set of domains. A critical challenge with these models is the absence of calibrated uncertainty, which undermines trust in individual outputs for high-stakes applications. To address this issue, we propose a systematic conformal prediction approach tailored to conditional generative models, leveraging density estimation on model-generated samples. We introduce a novel method called CP4Gen, which utilizes clustering-based density estimation to construct prediction sets that are less sensitive to outliers, more interpretable, and of lower structural complexity than existing methods. Extensive experiments on synthetic datasets and real-world applications, including climate emulation tasks, demonstrate that CP4Gen consistently achieves superior performance in terms of prediction set volume and structural simplicity. Our approach offers practitioners a powerful tool for uncertainty estimation associated with conditional generative models, particularly in scenarios demanding rigorous and interpretable prediction sets.

==> Figures/EnsSizeAnalysis/Analyze_Ens_Size.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "id": "ee4394ba",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T16:52:34.263940Z",
     "start_time": "2025-09-23T16:52:34.259632Z"
    }
   },
   "source": [
    "from pathlib import Path\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.ticker import FormatStrFormatter"
   ],
   "outputs": [],
   "execution_count": 13
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T16:52:34.277105Z",
     "start_time": "2025-09-23T16:52:34.275312Z"
    }
   },
   "cell_type": "code",
   "source": "fontsize=36",
   "id": "78d00b1aead586c4",
   "outputs": [],
   "execution_count": 14
  },
  {
   "cell_type": "code",
   "id": "dad6100b",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T16:52:34.283690Z",
     "start_time": "2025-09-23T16:52:34.281196Z"
    }
   },
   "source": [
    "def get_k_list(ens_size, d):\n",
    "\n",
    "    if (d >= 3) or (ens_size == 10):\n",
    "        k_list = [1, 2, 3, 4, 5, ens_size]\n",
    "    else:\n",
    "        k_list = [1, 2, 3, 4, 5, 6, 7, 8, 9, 10]\n",
    "\n",
    "    if k_list[-1] == ens_size:\n",
    "        return k_list\n",
    "    else:\n",
    "        return k_list + list(range(10 + 5, ens_size//2 + 5, 5)) + [ens_size]"
   ],
   "outputs": [],
   "execution_count": 15
  },
  {
   "cell_type": "code",
   "id": "1ee8257e",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T16:52:34.290393Z",
     "start_time": "2025-09-23T16:52:34.288462Z"
    }
   },
   "source": [
    "def get_PCP_metrics(output_saving_path):\n",
    "\n",
    "    scores = np.load(output_saving_path / f'PCP_scores.npy')\n",
    "    volumes = np.load(output_saving_path / f'PCP_volumes.npy')\n",
    "    ks = np.load(output_saving_path / f'PCP_ks.npy')\n",
    "    quant_score = np.load(output_saving_path / f'PCP_quant_score.npy')\n",
    "\n",
    "    coverage = np.mean(scores < quant_score)\n",
    "    vol = np.mean(volumes)\n",
    "    k = np.mean(ks)\n",
    "\n",
    "    return coverage, vol, k"
   ],
   "outputs": [],
   "execution_count": 16
  },
  {
   "cell_type": "code",
   "id": "b221fb80",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T16:52:34.299364Z",
     "start_time": "2025-09-23T16:52:34.297019Z"
    }
   },
   "source": [
    "def get_CP4Gen_metrics(output_saving_path, n_ens, d):\n",
    "\n",
    "    str_list = output_saving_path.split('--')\n",
    "\n",
    "    K_list = get_k_list(ens_size, d)\n",
    "\n",
    "    Coverages = []\n",
    "    Vols = []\n",
    "    Ks = []\n",
    "\n",
    "    for k in K_list:\n",
    "\n",
    "        scores = np.load(output_saving_path / f'CP4Gen_scores_{k}.npy')\n",
    "        volumes = np.load(output_saving_path / f'CP4Gen_volumes_{k}.npy')\n",
    "        ks = np.load(output_saving_path / f'CP4Gen_ks_{k}.npy')\n",
    "        quant_score = np.load(output_saving_path / f'CP4Gen_quant_score_{k}.npy')\n",
    "\n",
    "        Coverages.append(np.mean(scores < quant_score))\n",
    "        Vols.append(np.mean(volumes))\n",
    "        Ks.append(np.mean(ks))\n",
    "\n",
    "    idx = np.argmin(Vols)\n",
    "\n",
    "    return Coverages[idx], Vols[idx], Ks[idx]"
   ],
   "outputs": [],
   "execution_count": 17
  },
  {
   "cell_type": "markdown",
   "id": "998fc697",
   "metadata": {},
   "source": [
    "# 25-Gaussians"
   ]
  },
  {
   "cell_type": "code",
   "id": "1738ca32",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T16:52:34.303085Z",
     "start_time": "2025-09-23T16:52:34.301728Z"
    }
   },
   "source": "folder_path = Path('../../Data')",
   "outputs": [],
   "execution_count": 18
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T16:52:34.306706Z",
     "start_time": "2025-09-23T16:52:34.305044Z"
    }
   },
   "cell_type": "code",
   "source": [
    "class Data:\n",
    "    def __init__(self, epoch, dataset, show_name, ens_sizes):\n",
    "        self.epoch = epoch\n",
    "        self.dataset = dataset\n",
    "        self.show_name = show_name\n",
    "        self.ens_sizes = ens_sizes\n",
    "        self.PCP_metrics = np.load(folder_path / f'ens_varied_PCP_metrics_{dataset}.npy')\n",
    "        self.CP_metrics = np.load(folder_path / f'ens_varied_CP_metrics_{dataset}.npy')\n"
   ],
   "id": "e06102987af610f0",
   "outputs": [],
   "execution_count": 19
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T16:52:34.311763Z",
     "start_time": "2025-09-23T16:52:34.308925Z"
    }
   },
   "cell_type": "code",
   "source": "data_25_gaussian = Data(50000, '25-Gaussians', '25-Gaussians', [10, 20, 30, 40, 50, 60, 70, 80, 90, 100])",
   "id": "1a80744fe4002ccc",
   "outputs": [],
   "execution_count": 20
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T16:52:34.315122Z",
     "start_time": "2025-09-23T16:52:34.313908Z"
    }
   },
   "cell_type": "code",
   "source": "ms = 15",
   "id": "75ce5e2f55d43d51",
   "outputs": [],
   "execution_count": 21
  },
  {
   "cell_type": "code",
   "id": "23eeaa53",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T17:44:50.270556Z",
     "start_time": "2025-09-23T17:44:50.133678Z"
    }
   },
   "source": [
    "# Create a figure with 3 subplots in a row\n",
    "fig, axes = plt.subplots(1, 3, figsize=(40, 6))  # 1 row, 3 columns\n",
    "\n",
    "# First subplot\n",
    "axes[0].plot(data_25_gaussian.ens_sizes, data_25_gaussian.PCP_metrics[:, 0], '-o', label='PCP', linewidth=3, markersize=ms)\n",
    "axes[0].plot(data_25_gaussian.ens_sizes,  data_25_gaussian.CP_metrics[:, 0], '-o', label='CP4Gen', linewidth=3, markersize=ms)\n",
    "axes[0].set_ylim(0, 1)\n",
    "# axes[0].set_xlabel('Ensemble Size', fontsize=fontsize)\n",
    "# axes[0].set_ylabel('Coverage', fontsize=fontsize)\n",
    "axes[0].set_ylabel('Value', fontsize=fontsize)\n",
    "axes[0].set_title('Coverage', fontsize=fontsize, y=1.1)\n",
    "# axes[0].legend(fontsize=fontsize, frameon=False)\n",
    "axes[0].tick_params(axis='both', labelsize=fontsize)\n",
    "\n",
    "# Second subplot\n",
    "axes[1].plot(data_25_gaussian.ens_sizes, data_25_gaussian.PCP_metrics[:, 1], '-o',label='PCP', linewidth=3, markersize=ms)\n",
    "axes[1].plot(data_25_gaussian.ens_sizes,  data_25_gaussian.CP_metrics[:, 1], '-o', label='CP4Gen', linewidth=3, markersize=ms)\n",
    "axes[1].yaxis.set_major_formatter(FormatStrFormatter('%.1f'))\n",
    "# axes[1].set_xlabel('Ensemble Size', fontsize=fontsize)\n",
    "# axes[1].set_ylabel('Volume', fontsize=fontsize)\n",
    "axes[1].set_title('Volume', fontsize=fontsize, y=1.1)\n",
    "axes[1].tick_params(axis='both', labelsize=fontsize)\n",
    "#axes[1].legend()\n",
    "\n",
    "# Third subplot\n",
    "axes[2].plot(data_25_gaussian.ens_sizes, data_25_gaussian.PCP_metrics[:, 2], '-o', label='PCP', linewidth=3, markersize=ms)\n",
    "axes[2].plot(data_25_gaussian.ens_sizes,  data_25_gaussian.CP_metrics[:, 2], '-o', label='CP4Gen', linewidth=3, markersize=ms)\n",
    "# axes[2].set_xlabel('Ensemble Size', fontsize=fontsize)\n",
    "# axes[2].set_ylabel('Complexity', fontsize=fontsize)\n",
    "axes[2].set_title('Complexity', fontsize=fontsize, y=1.1)\n",
    "axes[2].tick_params(axis='both', labelsize=fontsize)\n",
    "#axes[2].legend()\n",
    "\n",
    "# Add overall title\n",
    "# fig.suptitle(f'{data_25_gaussian.show_name}', fontsize=fontsize)\n",
    "axes[0].text(-.21, 0.5, data_25_gaussian.show_name, weight='bold', fontsize=fontsize, horizontalalignment='right', verticalalignment='center', transform=axes[0].transAxes, rotation=90)\n",
    "\n",
    "for ax in axes:\n",
    "    for spine in ['top', 'right']:\n",
    "        ax.spines[spine].set_visible(False)\n",
    "\n",
    "    ax.set_xticks(data_25_gaussian.ens_sizes)\n",
    "    ax.set_xticklabels([\"\"]*len(data_25_gaussian.ens_sizes))\n",
    "\n",
    "axes[0].get_yticklabels()[0].set_verticalalignment('bottom')\n",
    "axes[0].get_yticklabels()[-1].set_verticalalignment('top')\n",
    "\n",
    "# Adjust layout (leave space for suptitle)\n",
    "# plt.tight_layout(rect=[0, 0, 0.98, 1.02])  # top margin is 0.95 instead of 1.0\n",
    "fig.savefig(f'{data_25_gaussian.show_name}_ens_size_analysis.pdf', bbox_inches='tight')"
   ],
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 4000x600 with 3 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 42
  },
  {
   "cell_type": "markdown",
   "id": "d74f79a8",
   "metadata": {},
   "source": [
    "# Bio"
   ]
  },
  {
   "cell_type": "code",
   "id": "ea2e01e8",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T16:52:34.451564Z",
     "start_time": "2025-09-23T16:52:34.449110Z"
    }
   },
   "source": "data_bio = Data(1000, 'bio', 'Bio', [10, 20, 30, 40, 50, 60, 70, 80, 90, 100])",
   "outputs": [],
   "execution_count": 23
  },
  {
   "cell_type": "code",
   "id": "715d4aad",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T17:44:56.461238Z",
     "start_time": "2025-09-23T17:44:56.290023Z"
    }
   },
   "source": [
    "# Create a figure with 3 subplots in a row\n",
    "fig, axes = plt.subplots(1, 3, figsize=(40, 6))  # 1 row, 3 columns\n",
    "\n",
    "# First subplot\n",
    "axes[0].plot(data_bio.ens_sizes, data_bio.PCP_metrics[:, 0], '-o', label='PCP', linewidth=3, markersize=ms)\n",
    "axes[0].plot(data_bio.ens_sizes,  data_bio.CP_metrics[:, 0], '-o', label='CP4Gen', linewidth=3, markersize=ms)\n",
    "axes[0].set_ylim(0, 1)\n",
    "axes[0].set_xlabel('Ensemble Size', fontsize=fontsize)\n",
    "# axes[0].set_ylabel('Coverage', fontsize=fontsize)\n",
    "axes[0].set_ylabel('Value', fontsize=fontsize)\n",
    "axes[0].legend(fontsize=fontsize, frameon=False)\n",
    "axes[0].tick_params(axis='both', labelsize=fontsize)\n",
    "\n",
    "# Second subplot\n",
    "axes[1].plot(data_bio.ens_sizes, data_bio.PCP_metrics[:, 1], '-o',label='PCP', linewidth=3, markersize=ms)\n",
    "axes[1].plot(data_bio.ens_sizes,  data_bio.CP_metrics[:, 1], '-o', label='CP4Gen', linewidth=3, markersize=ms)\n",
    "axes[1].yaxis.set_major_formatter(FormatStrFormatter('%.1f'))\n",
    "axes[1].set_xlabel('Ensemble Size', fontsize=fontsize)\n",
    "# axes[1].set_ylabel('Volume', fontsize=fontsize)\n",
    "axes[1].tick_params(axis='both', labelsize=fontsize)\n",
    "#axes[1].legend()\n",
    "\n",
    "# Third subplot\n",
    "axes[2].plot(data_bio.ens_sizes, data_bio.PCP_metrics[:, 2], '-o', label='PCP', linewidth=3, markersize=ms)\n",
    "axes[2].plot(data_bio.ens_sizes,  data_bio.CP_metrics[:, 2], '-o', label='CP4Gen', linewidth=3, markersize=ms)\n",
    "axes[2].set_xlabel('Ensemble Size', fontsize=fontsize)\n",
    "# axes[2].set_ylabel('Complexity', fontsize=fontsize)\n",
    "axes[2].tick_params(axis='both', labelsize=fontsize)\n",
    "#axes[2].legend()\n",
    "\n",
    "# Add overall title\n",
    "# fig.suptitle(f'{data_bio.show_name}', fontsize=fontsize)\n",
    "axes[0].text(-.21, 0.5, data_bio.show_name, weight='bold', fontsize=fontsize, horizontalalignment='right', verticalalignment='center', transform=axes[0].transAxes, rotation=90)\n",
    "\n",
    "for ax in axes:\n",
    "    for spine in ['top', 'right']:\n",
    "        ax.spines[spine].set_visible(False)\n",
    "\n",
    "    ax.set_xticks(data_25_gaussian.ens_sizes)\n",
    "\n",
    "axes[0].get_yticklabels()[0].set_verticalalignment('bottom')\n",
    "axes[0].get_yticklabels()[-1].set_verticalalignment('top')\n",
    "\n",
    "# Adjust layout (leave space for suptitle)\n",
    "# plt.tight_layout(rect=[0, 0, 0.98, 1.02])  # top margin is 0.95 instead of 1.0\n",
    "fig.savefig(f'{data_bio.show_name}_ens_size_analysis.pdf', bbox_inches='tight')"
   ],
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 4000x600 with 3 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 43
  },
  {
   "cell_type": "code",
   "id": "6e4879e5",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T16:52:34.669089Z",
     "start_time": "2025-09-23T16:52:34.667799Z"
    }
   },
   "source": [],
   "outputs": [],
   "execution_count": null
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Figures/MengzeCaseStudy/Mengze_Case_Study_Local.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "id": "8a1488a4",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-24T14:04:16.086328Z",
     "start_time": "2025-09-24T14:04:14.318164Z"
    }
   },
   "source": [
    "# import os\n",
    "# import sys\n",
    "# sys.path.append('/home/qy707/CP4GenerativeModel')\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.patches import Patch\n",
    "from scipy.stats import multivariate_normal\n",
    "\n",
    "from pathlib import Path"
   ],
   "outputs": [],
   "execution_count": 1
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-24T14:04:16.091772Z",
     "start_time": "2025-09-24T14:04:16.090158Z"
    }
   },
   "cell_type": "code",
   "source": "fontsize=36",
   "id": "efb1dab938e9f177",
   "outputs": [],
   "execution_count": 2
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-24T14:04:16.097232Z",
     "start_time": "2025-09-24T14:04:16.095928Z"
    }
   },
   "cell_type": "code",
   "source": [
    "\n",
    "data_path = Path('../../Data/')"
   ],
   "id": "71c19f2235e7e98a",
   "outputs": [],
   "execution_count": 3
  },
  {
   "cell_type": "code",
   "id": "b3a00434",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T18:05:28.313891Z",
     "start_time": "2025-09-23T18:05:28.311181Z"
    }
   },
   "source": [
    "def load_CP4Gen_computes(output_saving_path, k):\n",
    "\n",
    "    scores = np.load(output_saving_path / f'CP4Gen_scores_{k}.npy')\n",
    "    volumes = np.load(output_saving_path / f'CP4Gen_volumes_{k}.npy')\n",
    "    ks = np.load(output_saving_path / f'CP4Gen_ks_{k}.npy')\n",
    "    quant_score = np.load(output_saving_path / f'CP4Gen_quant_score_{k}.npy')\n",
    "\n",
    "    return scores, volumes, ks, quant_score"
   ],
   "outputs": [],
   "execution_count": 25
  },
  {
   "cell_type": "code",
   "id": "5d7c6577",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T18:05:28.460987Z",
     "start_time": "2025-09-23T18:05:28.458026Z"
    }
   },
   "source": [
    "def load_PCP_computes(output_saving_path):\n",
    "\n",
    "    scores = np.load(output_saving_path / f'PCP_scores.npy')\n",
    "    volumes = np.load(output_saving_path / f'PCP_volumes.npy')\n",
    "    ks = np.load(output_saving_path / f'PCP_ks.npy')\n",
    "    quant_score = np.load(output_saving_path / f'PCP_quant_score.npy')\n",
    "\n",
    "    return scores, volumes, ks, quant_score"
   ],
   "outputs": [],
   "execution_count": 26
  },
  {
   "cell_type": "code",
   "id": "bdce6744",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T18:05:28.604451Z",
     "start_time": "2025-09-23T18:05:28.600410Z"
    }
   },
   "source": [
    "def get_density_2d(y_ens, means, covariances, weights, quant_score, grid_res=100):\n",
    "    # y_ens: (N_ens, 2)\n",
    "\n",
    "    k = len(means)\n",
    "\n",
    "    buffle0 = (np.max(y_ens[:, 0]) - np.min(y_ens[:, 0])) * 0.4\n",
    "    buffle1 = (np.max(y_ens[:, 1]) - np.min(y_ens[:, 1])) * 0.4\n",
    "    X_grid = np.linspace(np.min(y_ens[:, 0]) - buffle0, np.max(y_ens[:, 0]) + buffle0, grid_res)\n",
    "    Y_grid = np.linspace(np.min(y_ens[:, 1]) - buffle1, np.max(y_ens[:, 1]) + buffle1, grid_res)\n",
    "    x, y = np.meshgrid(X_grid, Y_grid)\n",
    "    pos = np.dstack((x, y))\n",
    "    dens = np.zeros((k, x.shape[0], x.shape[1]), float)\n",
    "\n",
    "    for i in range(k):\n",
    "        dens[i] = - (multivariate_normal.logpdf(pos, mean=means[i], cov=covariances[i], allow_singular=True) + np.log(weights[i]))\n",
    "    dens = np.min(dens, axis=0)\n",
    "    \n",
    "    dens_new = np.zeros(dens.shape) * np.nan\n",
    "    dens_new[dens <= quant_score] = 1\n",
    "    dens_new[dens > quant_score] = 0\n",
    "    volume = np.sum(dens_new) * (X_grid[1] - X_grid[0]) * (Y_grid[1] - Y_grid[0])\n",
    "\n",
    "    return x, y, dens_new, volume"
   ],
   "outputs": [],
   "execution_count": 27
  },
  {
   "cell_type": "code",
   "id": "6646b6f7",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T18:05:28.743778Z",
     "start_time": "2025-09-23T18:05:28.740947Z"
    }
   },
   "source": [
    "def corr_picking(Y_ens):\n",
    "    # Y_ens: (n_batch, n_ens, 2)\n",
    "    \n",
    "    corrs = []\n",
    "    for i in range(len(Y_ens)):\n",
    "        y_ens = Y_ens[i].T\n",
    "        corr = np.corrcoef(y_ens)[0, 1]\n",
    "        corrs.append(corr)\n",
    "\n",
    "    corrs = np.array(corrs)\n",
    "    idxs = np.argsort(np.abs(corrs))\n",
    "\n",
    "    return idxs"
   ],
   "outputs": [],
   "execution_count": 28
  },
  {
   "cell_type": "markdown",
   "id": "ffc35f3f",
   "metadata": {},
   "source": [
    "# Mengze-2"
   ]
  },
  {
   "cell_type": "code",
   "id": "3b614810",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T18:05:29.359285Z",
     "start_time": "2025-09-23T18:05:29.354971Z"
    }
   },
   "source": [
    "class Data:\n",
    "    def __init__(self, dataset_name, k_optimal, idx=None):\n",
    "        self.dataset_name = dataset_name\n",
    "        self.k_optimal = k_optimal\n",
    "\n",
    "        self.Y_ens_test = np.load(data_path / f'Y_ens_test_{dataset_name}.npy')\n",
    "        self.Y_test = np.load(data_path / f'Y_test_{dataset_name}.npy')\n",
    "\n",
    "        #idx = np.argsort(PCP_volumes - CP_volumes)[-2]\n",
    "        if idx is None:\n",
    "            self.idx = corr_picking(self.Y_ens_test)[1]\n",
    "        else:\n",
    "            self.idx = idx\n",
    "\n",
    "        self.CP_x = np.load(data_path / f'CP_x_{dataset_name}.npy')\n",
    "        self.CP_y = np.load(data_path / f'CP_y_{dataset_name}.npy')\n",
    "        self.CP_dens = np.load(data_path / f'CP_dens_{dataset_name}.npy')\n",
    "        self.CP_volume = np.load(data_path / f'CP_volume_{dataset_name}.npy')\n",
    "\n",
    "        self.PCP_x = np.load(data_path / f'PCP_x_{dataset_name}.npy')\n",
    "        self.PCP_y = np.load(data_path / f'PCP_y_{dataset_name}.npy')\n",
    "        self.PCP_dens = np.load(data_path / f'PCP_dens_{dataset_name}.npy')\n",
    "        self.PCP_volume = np.load(data_path / f'PCP_volume_{dataset_name}.npy')\n"
   ],
   "outputs": [],
   "execution_count": 29
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T18:05:29.539487Z",
     "start_time": "2025-09-23T18:05:29.485131Z"
    }
   },
   "cell_type": "code",
   "source": "data_m = Data('Mengze_2', 1)",
   "id": "b93d70955994f545",
   "outputs": [],
   "execution_count": 30
  },
  {
   "cell_type": "code",
   "id": "9ecfc9b5",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T18:44:27.493139Z",
     "start_time": "2025-09-23T18:44:27.399870Z"
    }
   },
   "source": [
    "c_name = 'tab:orange'\n",
    "dens = data_m.CP_dens\n",
    "vol = data_m.CP_volume\n",
    "cp_name = 'CP4Gen'\n",
    "\n",
    "fig, ax = plt.subplots(1, figsize=(10, 10))\n",
    "\n",
    "ax.scatter(data_m.Y_ens_test[data_m.idx, :, 0], data_m.Y_ens_test[data_m.idx, :, 1], marker='o', color = 'red', s=50)\n",
    "ax.scatter(data_m.Y_test[data_m.idx, 0], data_m.Y_test[data_m.idx, 1], marker='^', color = 'black', s=200)\n",
    "ax.contour(data_m.CP_x, data_m.CP_y, dens, colors=c_name)\n",
    "ax.contourf(data_m.CP_x, data_m.CP_y, dens, levels=[0.5, 1.5], colors=c_name, alpha=0.2)\n",
    "\n",
    "contour_patch = Patch(facecolor=c_name, alpha=0.2, label=f'{cp_name} Prediction Set')\n",
    "ax.legend(handles=[contour_patch], loc='upper left', fontsize=fontsize, frameon=False, bbox_to_anchor=(-.05, 1.05))\n",
    "\n",
    "#ax.tick_params(axis='both', which='both', bottom=False, top=False, left=False, right=False, labelbottom=False, labelleft=False)\n",
    "ax.set_xlabel('North Hemisphere', fontsize=fontsize)\n",
    "# ax.set_ylabel('South Hemisphere', fontsize=fontsize)\n",
    "ax.set_ylabel('', fontsize=fontsize)\n",
    "\n",
    "ax.tick_params(axis='both', which='both', labelsize=fontsize)\n",
    "ax.set_xticks([-0.08, -0.04, 0.00, 0.04])\n",
    "# ax.set_yticks([-0.12, -0.08, -0.04, 0.00])\n",
    "ax.set_yticks([])\n",
    "\n",
    "ax.text(1,.02, f'Volume: {vol:.4f}', fontsize=fontsize, horizontalalignment='right', verticalalignment='bottom', transform=ax.transAxes, color=c_name)\n",
    "\n",
    "for spline in ['top', 'right', 'left']:\n",
    "    ax.spines[spline].set_visible(False)\n",
    "\n",
    "ax.set_aspect('equal')\n",
    "\n",
    "ax.set_xlim(-0.09, 0.06)\n",
    "ax.set_ylim(-0.14, 0.01)\n",
    "\n",
    "fig.savefig(f'{data_m.dataset_name}_{cp_name}_case_study.pdf', bbox_inches='tight')"
   ],
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 55
  },
  {
   "cell_type": "code",
   "id": "0585959a",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T18:45:12.336191Z",
     "start_time": "2025-09-23T18:45:12.222718Z"
    }
   },
   "source": [
    "c_name = 'tab:blue'\n",
    "dens = data_m.PCP_dens\n",
    "vol = data_m.PCP_volume\n",
    "cp_name = 'PCP'\n",
    "\n",
    "fig, ax = plt.subplots(1, figsize=(10, 10))\n",
    "\n",
    "ax.scatter(data_m.Y_ens_test[data_m.idx, :, 0], data_m.Y_ens_test[data_m.idx, :, 1], marker='o', color = 'red', s=50)\n",
    "ax.scatter(data_m.Y_test[data_m.idx, 0], data_m.Y_test[data_m.idx, 1], marker='^', color = 'black', s=200)\n",
    "ax.contour(data_m.CP_x, data_m.CP_y, dens, colors=c_name)\n",
    "ax.contourf(data_m.CP_x, data_m.CP_y, dens, levels=[0.5, 1.5], colors=c_name, alpha=0.2)\n",
    "\n",
    "contour_patch = Patch(facecolor=c_name, alpha=0.2, label=f'{cp_name} Prediction Set')\n",
    "ax.legend(handles=[contour_patch], loc='upper left', fontsize=fontsize, frameon=False, bbox_to_anchor=(-.05, 1.05))\n",
    "\n",
    "#ax.tick_params(axis='both', which='both', bottom=False, top=False, left=False, right=False, labelbottom=False, labelleft=False)\n",
    "ax.set_xlabel('North Hemisphere', fontsize=fontsize)\n",
    "ax.set_ylabel('South Hemisphere', fontsize=fontsize)\n",
    "\n",
    "ax.tick_params(axis='both', which='both', labelsize=fontsize)\n",
    "ax.set_xticks([-0.08, -0.04, 0.00, 0.04])\n",
    "ax.set_yticks([-0.12, -0.08, -0.04, 0.00])\n",
    "\n",
    "ax.text(1,.02, f'Volume: {vol:.4f}', fontsize=fontsize, horizontalalignment='right', verticalalignment='bottom', transform=ax.transAxes, color=c_name)\n",
    "\n",
    "ax.set_xlim(-0.09, 0.06)\n",
    "ax.set_ylim(-0.14, 0.01)\n",
    "\n",
    "for spline in ['top', 'right']:\n",
    "    ax.spines[spline].set_visible(False)\n",
    "\n",
    "ax.set_aspect('equal')\n",
    "\n",
    "fig.savefig(f'{data_m.dataset_name}_{cp_name}_case_study.pdf', bbox_inches='tight')"
   ],
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 56
  },
  {
   "cell_type": "markdown",
   "id": "6fc23998",
   "metadata": {},
   "source": [
    "# Mengze-nearest"
   ]
  },
  {
   "cell_type": "code",
   "id": "86c8964d",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T18:05:30.101524Z",
     "start_time": "2025-09-23T18:05:30.093022Z"
    }
   },
   "source": "data_m_n = Data('Mengze_nearest', 1, 277)",
   "outputs": [],
   "execution_count": 33
  },
  {
   "cell_type": "code",
   "id": "6187488c",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T18:45:19.563532Z",
     "start_time": "2025-09-23T18:45:19.479433Z"
    }
   },
   "source": [
    "c_name = 'tab:orange'\n",
    "dens = data_m_n.CP_dens\n",
    "vol = data_m_n.CP_volume\n",
    "cp_name = 'CP4Gen'\n",
    "\n",
    "fig, ax = plt.subplots(1, figsize=(10, 10))\n",
    "\n",
    "ax.scatter(data_m_n.Y_ens_test[data_m_n.idx, :, 0], data_m_n.Y_ens_test[data_m_n.idx, :, 1], marker='o', color = 'red', s=50, label='Prediction Ensemble')\n",
    "ax.scatter(data_m_n.Y_test[data_m_n.idx, 0], data_m_n.Y_test[data_m_n.idx, 1], marker='^', color = 'black', s=200)\n",
    "ax.contour(data_m_n.CP_x, data_m_n.CP_y, dens, colors=c_name)\n",
    "ax.contourf(data_m_n.CP_x, data_m_n.CP_y, dens, levels=[0.5, 1.5], colors=c_name, alpha=0.2)\n",
    "\n",
    "#contour_patch = Patch(facecolor=c_name, alpha=0.2, label=f'{cp_name} Prediction Set')\n",
    "ax.legend(loc='upper left', fontsize=fontsize, frameon=False, bbox_to_anchor=(-.05, 1.05))\n",
    "\n",
    "#ax.tick_params(axis='both', which='both', bottom=False, top=False, left=False, right=False, labelbottom=False, labelleft=False)\n",
    "ax.set_xlabel('Key West', fontsize=fontsize)\n",
    "# ax.set_ylabel('Miami', fontsize=fontsize)\n",
    "ax.set_ylabel('', fontsize=fontsize)\n",
    "\n",
    "ax.tick_params(axis='both', which='both', labelsize=fontsize)\n",
    "ax.set_xticks([-1, 0, 1, 2])\n",
    "# ax.set_yticks([-1, 0, 1, 2])\n",
    "ax.set_yticks([])\n",
    "\n",
    "ax.text(1,.02, f'Volume: {vol:.4f}', fontsize=fontsize, horizontalalignment='right', verticalalignment='bottom', transform=ax.transAxes, color=c_name)\n",
    "\n",
    "ax.set_xlim(-1.8, 2.9)\n",
    "ax.set_ylim(-1.7, 3)\n",
    "\n",
    "for spline in ['top', 'right', 'left']:\n",
    "    ax.spines[spline].set_visible(False)\n",
    "\n",
    "ax.set_aspect('equal')\n",
    "\n",
    "fig.savefig(f'{data_m_n.dataset_name}_{cp_name}_case_study.pdf', bbox_inches='tight')"
   ],
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 57
  },
  {
   "cell_type": "code",
   "id": "cb487569",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T18:45:29.629589Z",
     "start_time": "2025-09-23T18:45:29.529614Z"
    }
   },
   "source": [
    "c_name = 'tab:blue'\n",
    "dens = data_m_n.PCP_dens\n",
    "vol = data_m_n.PCP_volume\n",
    "cp_name = 'PCP'\n",
    "\n",
    "fig, ax = plt.subplots(1, figsize=(10, 10))\n",
    "\n",
    "ax.scatter(data_m_n.Y_ens_test[data_m_n.idx, :, 0], data_m_n.Y_ens_test[data_m_n.idx, :, 1], marker='o', color = 'red', s=50)\n",
    "ax.scatter(data_m_n.Y_test[data_m_n.idx, 0], data_m_n.Y_test[data_m_n.idx, 1], marker='^', color = 'black', s=200, label='Ground Truth')\n",
    "ax.contour(data_m_n.CP_x, data_m_n.CP_y, dens, colors=c_name)\n",
    "ax.contourf(data_m_n.CP_x, data_m_n.CP_y, dens, levels=[0.5, 1.5], colors=c_name, alpha=0.2)\n",
    "\n",
    "#contour_patch = Patch(facecolor=c_name, alpha=0.2, label=f'{cp_name} Prediction Set')\n",
    "ax.legend(loc='upper left', fontsize=fontsize, frameon=False, bbox_to_anchor=(-.05, 1.05))\n",
    "\n",
    "#ax.tick_params(axis='both', which='both', bottom=False, top=False, left=False, right=False, labelbottom=False, labelleft=False)\n",
    "ax.set_xlabel('Key West', fontsize=fontsize)\n",
    "ax.set_ylabel('Miami', fontsize=fontsize)\n",
    "\n",
    "ax.tick_params(axis='both', which='both', labelsize=fontsize)\n",
    "ax.set_xticks([-1, 0, 1, 2])\n",
    "ax.set_yticks([-1, 0, 1, 2])\n",
    "\n",
    "ax.text(1,.02, f'Volume: {vol:.4f}', fontsize=fontsize, horizontalalignment='right', verticalalignment='bottom', transform=ax.transAxes, color=c_name)\n",
    "\n",
    "ax.set_xlim(-1.8, 2.9)\n",
    "ax.set_ylim(-1.7, 3)\n",
    "\n",
    "for spline in ['top', 'right']:\n",
    "    ax.spines[spline].set_visible(False)\n",
    "\n",
    "ax.set_aspect('equal')\n",
    "\n",
    "fig.savefig(f'{data_m_n.dataset_name}_{cp_name}_case_study.pdf', bbox_inches='tight')"
   ],
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 59
  },
  {
   "cell_type": "code",
   "id": "c42f635d",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T18:05:30.648673Z",
     "start_time": "2025-09-23T18:05:30.647366Z"
    }
   },
   "source": [],
   "outputs": [],
   "execution_count": null
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T18:05:30.811600Z",
     "start_time": "2025-09-23T18:05:30.810175Z"
    }
   },
   "cell_type": "code",
   "source": "",
   "id": "c459117c84eec407",
   "outputs": [],
   "execution_count": null
  },
  {
   "metadata": {},
   "cell_type": "code",
   "outputs": [],
   "execution_count": null,
   "source": "",
   "id": "3945e18e2771e86c"
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Figures/MetricSummary/metric_summary.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "id": "67a431da-50fe-47a7-9b9e-55e1c8928cc1",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-30T11:30:16.672870Z",
     "start_time": "2025-09-30T11:30:16.420562Z"
    }
   },
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ],
   "outputs": [],
   "execution_count": 2
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-30T11:30:16.682015Z",
     "start_time": "2025-09-30T11:30:16.680316Z"
    }
   },
   "cell_type": "code",
   "source": "fontsize=36",
   "id": "513184fe89761a54",
   "outputs": [],
   "execution_count": 3
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-30T11:40:51.338367Z",
     "start_time": "2025-09-30T11:40:51.005358Z"
    }
   },
   "cell_type": "code",
   "source": [
    "# Data from the table\n",
    "dataset_str = \"25-Gaussians & 8-Gaussians & Moon & Circle & Spiral & S-Curve & MEPS-19 & MEPS-20 & MEPS-21 & Facebook-1 & Facebook-2 & Bio & Blog & Temperature & Bike & Taxi & Energy & Precip-2 & Precip-2-N & Precip-3 & Precip-4\"\n",
    "\n",
    "coverage_pcp_str = \"0.90 & 0.91 & 0.90 & 0.91 & 0.93 & 0.90 & 0.90 & 0.90 & 0.91 & 0.91 & 0.90 & 0.90 & 0.91 & 0.90 & 0.90 & 0.90 & 0.95 & 0.85 & 0.91 & 0.92 & 0.89\"\n",
    "coverage_cp4gen_str = \"0.88 & 0.90 & 0.90 & 0.87 & 0.91 & 0.87 & 0.90 & 0.90 & 0.91 & 0.91 & 0.90 & 0.90 & 0.91 & 0.90 & 0.90 & 0.90 & 0.94 & 0.84 & 0.91 & 0.92 & 0.88\"\n",
    "\n",
    "complexity_pcp_str = \"30.0 & 30.0 & 30.0 & 30.0 & 30.0 & 30.0 & 30.0 & 30.0 & 30.0 & 30.0 & 30.0 & 30.0 & 30.0 & 30.0 & 30.0 & 30.0 & 30.0 & 30.0 & 30.0 & 30.0 & 30.0\"\n",
    "complexity_cp4gen_str = \"5.0 & 2.0 & 2.0 & 4.0 & 5.0 & 3.0 & 1.0 & 1.0 & 1.0 & 1.0 & 1.0 & 2.0 & 1.0 & 1.0 & 1.0 & 30.0 & 1.0 & 1.0 & 1.0 & 1.0 & 1.0\"\n",
    "\n",
    "volume_pcp_str = \"1.48 & 0.41 & 0.25 & 0.40 & 6.45 & 0.66 & 29.33 & 31.34 & 32.04 & 12.92 & 11.39 & 9.62 & 16.08 & 2.50 & 147.22 & 0.003 & 23.30 & 0.0082 & 5.8275 & 0.0006 & 0.0003\"\n",
    "volume_cp4gen_str = \"0.97 & 0.36 & 0.21 & 0.37 & 5.56 & 0.54 & 26.42 & 28.30 & 31.16 & 10.24 & 9.55 & 8.94 & 13.84 & 2.23 & 120.93 & 0.003 & 21.83 & 0.0072 & 5.4204 & 0.0005 & 0.0002\"\n",
    "\n",
    "\n",
    "datasets = dataset_str.split(\" & \")\n",
    "coverage_pcp = np.array([float(i) for i in coverage_pcp_str.split(\" & \")])\n",
    "coverage_cp4gen = np.array([float(i) for i in coverage_cp4gen_str.split(\" & \")])\n",
    "complexity_pcp = np.array([float(i) for i in complexity_pcp_str.split(\" & \")])\n",
    "complexity_cp4gen = np.array([float(i) for i in complexity_cp4gen_str.split(\" & \")])\n",
    "volume_pcp = np.array([float(i) for i in volume_pcp_str.split(\" & \")])\n",
    "volume_cp4gen = np.array([float(i) for i in volume_cp4gen_str.split(\" & \")])\n",
    "\n",
    "metrics = {\n",
    "    \"Coverage Rate & Coverage\": (coverage_pcp, coverage_cp4gen),\n",
    "    \"Normalized Structural Complexity & Normalized Complexity\": (complexity_pcp/complexity_pcp, complexity_cp4gen/complexity_pcp),\n",
    "    \"Normalized Volume & Normalized Volume\": (volume_pcp/volume_pcp, volume_cp4gen/volume_pcp),\n",
    "}\n",
    "\n",
    "# Plot\n",
    "x = np.arange(len(datasets))\n",
    "width = 0.3  # width of each bar\n",
    "\n",
    "fig, axs = plt.subplots(3, 1, figsize=(40, 13), sharey=False)\n",
    "\n",
    "for i, (metric, (pcp_vals, cp4gen_vals)) in enumerate(metrics.items()):\n",
    "    ax = axs[i]\n",
    "    ax.bar(x - width/2, pcp_vals, width, label=\"PCP\", color='tab:blue', alpha=0.5)\n",
    "    ax.bar(x + width/2, cp4gen_vals, width, label=\"CP4Gen\", color='tab:orange', alpha=0.5)\n",
    "    \n",
    "    ax.set_title(metric.split(\" & \")[0], fontsize=fontsize)\n",
    "    ax.set_xticks(x)\n",
    "    ax.set_xticklabels([''] * len(datasets))\n",
    "    # ax.set_ylabel(metric.split(\" & \")[1].replace(' ', '\\n'), fontsize=fontsize)\n",
    "    ax.tick_params(axis='y', which='major', labelsize=fontsize)\n",
    "\n",
    "    if i == 0:\n",
    "        ax.set_ylim(0, 1.15)\n",
    "        # ax.plot(np.linspace(-width, len(datasets)-1 + width, 100), np.linspace(-width, len(datasets)-1 + width, 100) * 0 + 0.9, '--k')\n",
    "        ax.axhline(y=0.9, color='k', linestyle='--')\n",
    "        ax.set_yticks([0, .9])\n",
    "        ax.set_yticklabels(['0%', '90%'])\n",
    "        ax.legend(fontsize=fontsize, frameon=False, loc='upper left', ncol=2, bbox_to_anchor=(0.01, 1.3))\n",
    "\n",
    "    ax.get_yticklabels()[0].set_verticalalignment('bottom')\n",
    "    for spine in ['top', 'right']:\n",
    "        ax.spines[spine].set_visible(False)\n",
    "\n",
    "    ax.set_xlim([-.5, 20.5])\n",
    "\n",
    "# (np.float64(-1.33), np.float64(21.330000000000002))\n",
    "\n",
    "ax.set_xticklabels(datasets, rotation=60, ha=\"center\", fontsize=fontsize)\n",
    "\n",
    "# print(ax.get_xlim())\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"metrics_comparison.pdf\", bbox_inches=\"tight\")"
   ],
   "id": "24c5bd50a9b97693",
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 4000x1300 with 3 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 21
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7c9999c5-8a3c-4119-83d2-e794d906f48a",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> Figures/SyntheticCaseStudy/Synthetic_Case_Study.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "id": "7a3f1f46-3489-4b0b-ad18-6dde812e3256",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-30T03:33:31.198616Z",
     "start_time": "2025-09-30T03:33:30.953140Z"
    }
   },
   "source": [
    "import os\n",
    "# import sys\n",
    "# sys.path.append('/home/qy707/CP4GenerativeModel')\n",
    "\n",
    "import numpy as np\n",
    "# import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import pickle as pkl\n",
    "# from matplotlib.patches import Patch\n",
    "# from scipy.stats import multivariate_normal\n",
    "# from matplotlib.ticker import FormatStrFormatter\n",
    "\n",
    "# from dataset import get_togo_dataset\n",
    "# from CP_generative import fit_KMeans\n",
    "# from utility import get_coverage_length_exact_1d\n",
    "\n",
    "from pathlib import Path\n",
    "\n",
    "from torch import layout\n",
    "\n",
    "data_path = Path('../../Data/')"
   ],
   "outputs": [],
   "execution_count": 2
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-30T03:33:31.204080Z",
     "start_time": "2025-09-30T03:33:31.202495Z"
    }
   },
   "cell_type": "code",
   "source": "fontsize=36",
   "id": "92cfeb3cde1a39c0",
   "outputs": [],
   "execution_count": 3
  },
  {
   "cell_type": "code",
   "id": "b3d64a46-52d4-44ff-a475-ce4370666118",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-30T03:33:31.281854Z",
     "start_time": "2025-09-30T03:33:31.278860Z"
    }
   },
   "source": [
    "def load_CP4Gen_computes(output_saving_path, k):\n",
    "\n",
    "    scores = np.load(output_saving_path / f'CP4Gen_scores_{k}.npy')\n",
    "    volumes = np.load(output_saving_path / f'CP4Gen_volumes_{k}.npy')\n",
    "    ks = np.load(output_saving_path / f'CP4Gen_ks_{k}.npy')\n",
    "    quant_score = np.load(output_saving_path / f'CP4Gen_quant_score_{k}.npy')\n",
    "\n",
    "    return scores, volumes, ks, quant_score"
   ],
   "outputs": [],
   "execution_count": 4
  },
  {
   "cell_type": "code",
   "id": "a1e56290-dcf7-468e-86aa-83836b6e2522",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-30T03:33:31.407523Z",
     "start_time": "2025-09-30T03:33:31.405571Z"
    }
   },
   "source": [
    "def load_PCP_computes(output_saving_path):\n",
    "\n",
    "    scores = np.load(output_saving_path / f'PCP_scores.npy')\n",
    "    volumes = np.load(output_saving_path / f'PCP_volumes.npy')\n",
    "    ks = np.load(output_saving_path / f'PCP_ks.npy')\n",
    "    quant_score = np.load(output_saving_path / f'PCP_quant_score.npy')\n",
    "\n",
    "    return scores, volumes, ks, quant_score"
   ],
   "outputs": [],
   "execution_count": 5
  },
  {
   "cell_type": "code",
   "id": "f9509819-ba51-45e3-a136-f0cf9682a43b",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-30T03:33:31.601461Z",
     "start_time": "2025-09-30T03:33:31.599137Z"
    }
   },
   "source": [
    "def get_intervals(radius, centers):\n",
    "    # centers: (k, 1)\n",
    "    # radius: scalar or (k, 1)\n",
    "\n",
    "    n_sample = len(centers)\n",
    "    if isinstance(radius, float):\n",
    "        radius = [radius] * n_sample\n",
    "\n",
    "    I = []\n",
    "    for j in range(n_sample):\n",
    "        l = (centers[j] - radius[j])\n",
    "        u = (centers[j] + radius[j])\n",
    "        I.append([l, u])\n",
    "\n",
    "    temp_tuple = I\n",
    "    temp_tuple.sort(key=lambda interval: interval[0])\n",
    "    merged = [temp_tuple[0]]\n",
    "    for current in temp_tuple:\n",
    "        previous = merged[-1]\n",
    "        if current[0] <= previous[1]:\n",
    "            previous[1] = max(previous[1], current[1])\n",
    "        else:\n",
    "            merged.append(current)\n",
    "\n",
    "    return merged"
   ],
   "outputs": [],
   "execution_count": 6
  },
  {
   "cell_type": "code",
   "id": "38ebe7b7-6007-40ba-8c0d-13f32ccfd3c1",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-30T03:33:31.800200Z",
     "start_time": "2025-09-30T03:33:31.798682Z"
    }
   },
   "source": [
    "# def get_pred_region_1d(means, covariances, weights, quant_score):\n",
    "#\n",
    "#     radius = []\n",
    "#     k = len(means)\n",
    "#\n",
    "#     for i in range(k):\n",
    "#         sigma = covariances[i][0] ** 0.5\n",
    "#         radius.append(sigma * np.sqrt( max(0, 2*quant_score - np.log(2*np.pi) - 2*np.log(sigma/weights[i]))))\n",
    "#\n",
    "#     volume = get_coverage_length_exact_1d(radius, means)\n",
    "#     I = get_intervals(radius, means)\n",
    "#\n",
    "#     return I, volume"
   ],
   "outputs": [],
   "execution_count": 7
  },
  {
   "cell_type": "code",
   "id": "08a6c774-ca5b-4323-826a-512dd36398ad",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-30T03:33:31.995167Z",
     "start_time": "2025-09-30T03:33:31.993369Z"
    }
   },
   "source": [
    "# def collect_intervals(Y_ens, k, quant_score):\n",
    "#     # Y_ens: (n_batch, n_ens, 1)\n",
    "#\n",
    "#     Is = []\n",
    "#     Vs = []\n",
    "#\n",
    "#     for i in range(len(Y_ens)):\n",
    "#         y_ens = Y_ens[i]\n",
    "#         means, covariances, weights = fit_KMeans(y_ens, k)\n",
    "#         I, V = get_pred_region_1d(means, covariances, weights, quant_score)\n",
    "#\n",
    "#         Is.append(I)\n",
    "#         Vs.append(V)\n",
    "#\n",
    "#     return Is, Vs"
   ],
   "outputs": [],
   "execution_count": 8
  },
  {
   "cell_type": "code",
   "id": "35106800-542a-42d5-a549-867222028223",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-30T03:33:32.201049Z",
     "start_time": "2025-09-30T03:33:32.199080Z"
    }
   },
   "source": [
    "def get_disjoint_interval_num(interval_collec):\n",
    "    counts = []\n",
    "    for i in range(len(interval_collec)):\n",
    "        intervals = interval_collec[i]\n",
    "        count = len(intervals)\n",
    "        counts.append(count)\n",
    "        \n",
    "    return np.array(counts)"
   ],
   "outputs": [],
   "execution_count": 9
  },
  {
   "cell_type": "markdown",
   "id": "a2f5515a-ac06-411b-8c9b-f3e694b026e7",
   "metadata": {},
   "source": [
    "# S-Curve"
   ]
  },
  {
   "cell_type": "code",
   "id": "092855ae-22d4-4e45-bcbd-93780a1302a9",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-30T03:33:33.095060Z",
     "start_time": "2025-09-30T03:33:33.091665Z"
    }
   },
   "source": [
    "class Data:\n",
    "    def __init__(self, dataset_name, k_optimal, n_epoch, n_ens):\n",
    "        self.dataset_name = dataset_name\n",
    "        self.k_optimal = k_optimal\n",
    "        self.n_epoch = n_epoch\n",
    "        self.n_ens = n_ens\n",
    "\n",
    "        CP_output_saving_path = data_path/f'flow-matching--dataset={dataset_name}--n_epochs={n_epoch}--CP_type=CP4Gen--n_ens={n_ens}/outputs/'\n",
    "        self.CP_scores, self.CP_volumes, self.CP_ks, self.CP_quant_score = load_CP4Gen_computes(CP_output_saving_path, k=k_optimal)\n",
    "\n",
    "        PCP_output_saving_path = data_path/f'flow-matching--dataset={dataset_name}--n_epochs={n_epoch}--n_ens={n_ens}/outputs/'\n",
    "        self.PCP_scores, self.PCP_volumes, self.PCP_ks, self.PCP_quant_score = load_PCP_computes(PCP_output_saving_path)\n",
    "\n",
    "        model_path = data_path/f'{dataset_name}'\n",
    "\n",
    "        self.X_test = np.load(model_path / f'test_conditions.npy')[:, 0, :]\n",
    "        self.Y_ens_test = np.load(model_path / f'Y_ens_test.npy')[:, :n_ens, :]\n",
    "        self.Y_test = np.load(model_path / f'Y_test.npy')\n",
    "\n",
    "        with open(data_path / f'CP_Is_{dataset_name}.pkl', \"rb\") as file:\n",
    "            self.CP_Is = pkl.load(file)\n",
    "\n",
    "        with open(data_path / f'CP_Vs_{dataset_name}.pkl', \"rb\") as file:\n",
    "            self.CP_Vs = pkl.load(file)\n",
    "\n",
    "        with open(data_path / f'PCP_Is_{dataset_name}.pkl', \"rb\") as file:\n",
    "            self.PCP_Is = pkl.load(file)\n",
    "\n",
    "        with open(data_path / f'PCP_Vs_{dataset_name}.pkl', \"rb\") as file:\n",
    "            self.PCP_Vs = pkl.load(file)\n"
   ],
   "outputs": [],
   "execution_count": 10
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-30T03:33:40.308179Z",
     "start_time": "2025-09-30T03:33:40.286856Z"
    }
   },
   "cell_type": "code",
   "source": "data_s = Data(dataset_name='s_curve', k_optimal=3, n_epoch=20000, n_ens=30)",
   "id": "efb1817539596b01",
   "outputs": [],
   "execution_count": 11
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-30T03:33:40.526253Z",
     "start_time": "2025-09-30T03:33:40.524330Z"
    }
   },
   "cell_type": "code",
   "source": "",
   "id": "e46d1ec12f42ffec",
   "outputs": [],
   "execution_count": null
  },
  {
   "cell_type": "code",
   "id": "584b9acd-9821-44ca-a80c-efa6a354adfb",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-30T03:37:35.220124Z",
     "start_time": "2025-09-30T03:37:35.109256Z"
    }
   },
   "source": [
    "fig, ax = plt.subplots(1, figsize=(10, 10), layout='tight')\n",
    "\n",
    "ax.hist(data_s.CP_scores, bins=60, color='tab:blue', alpha=0.3)\n",
    "ax.axvline(np.percentile(data_s.CP_scores, 90), color='black', linestyle='--', linewidth=2)\n",
    "ax.set_xlim(-5, 20)\n",
    "ax.set_xlabel('Scores', fontsize=fontsize)\n",
    "ax.set_ylabel('Count', fontsize=fontsize)\n",
    "ax.tick_params(axis='both', labelsize=fontsize)\n",
    "\n",
    "# fig.savefig(f'/scratch/qy707/CP4Gen_Exp/notebooks/plots/scores_hist.png')\n",
    "fig.savefig('../Overview/scores.pdf', bbox_inches='tight')"
   ],
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 14
  },
  {
   "cell_type": "code",
   "id": "15f9fd44-28b7-4aee-bf23-9cb5485cbe12",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T19:38:47.848254Z",
     "start_time": "2025-09-23T19:38:47.342341Z"
    }
   },
   "source": [
    "scores = data_s.PCP_scores\n",
    "intervals = data_s.PCP_Is\n",
    "quant_score = data_s.PCP_quant_score\n",
    "cp_name = 'PCP'\n",
    "\n",
    "\n",
    "tick_width = 0.02\n",
    "X_uncovered_sub = data_s.X_test[scores >= quant_score][::10]\n",
    "Y_uncovered_sub = data_s.Y_test[scores >= quant_score][::10]\n",
    "\n",
    "X_test_sub = data_s.X_test[::10]\n",
    "Y_test_sub = data_s.Y_test[::10]\n",
    "intervals_sub = intervals[::10]\n",
    "\n",
    "fig, ax = plt.subplots(1, figsize=(10, 10))\n",
    "\n",
    "for i in range(len(X_test_sub)):\n",
    "    x = X_test_sub[i]\n",
    "    Is = intervals_sub[i]    \n",
    "    for I in Is:\n",
    "        ax.vlines(x, I[0], I[1], color='skyblue', linewidth=2, zorder=0)\n",
    "        ax.hlines([I[0], I[1]], x - tick_width, x + tick_width, color='skyblue', linewidth=1, zorder=0)\n",
    "\n",
    "\n",
    "ax.scatter(X_test_sub, Y_test_sub, s=10, color='blue')\n",
    "ax.scatter(X_uncovered_sub, Y_uncovered_sub, s=10, color='red')\n",
    "\n",
    "# ax.set_xlim(-1.1, 1.1)\n",
    "# ax.set_ylim(-2.6, 2.6)\n",
    "ax.set_xlim(-2.5, 2.5)\n",
    "ax.set_ylim(-2.5, 2.5)\n",
    "ax.set_xticks([])\n",
    "ax.text(-.21, 0.5, 'S-Curve', weight='bold', fontsize=fontsize, horizontalalignment='right', verticalalignment='center', transform=ax.transAxes, rotation=90)\n",
    "# ax.set_xlabel('Condition', fontsize=fontsize)\n",
    "# ax.set_yticks(np.arange(-2,3), fontsize=fontsize)\n",
    "plt.yticks(fontsize=fontsize)\n",
    "ax.set_ylabel('Response', fontsize=fontsize)\n",
    "ax.set_title(f'{cp_name}', fontsize=fontsize, pad=20, color='tab:blue', alpha=0.8)\n",
    "\n",
    "for spine in ['top', 'right']:\n",
    "    ax.spines[spine].set_visible(False)\n",
    "\n",
    "fig.savefig(f'{data_s.dataset_name}_{cp_name}_case_study.pdf', bbox_inches='tight')"
   ],
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 54
  },
  {
   "cell_type": "code",
   "id": "e62a5ac5-1fdd-41e4-9817-ae4416da067c",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T19:38:48.161067Z",
     "start_time": "2025-09-23T19:38:47.852638Z"
    }
   },
   "source": [
    "scores = data_s.CP_scores\n",
    "intervals = data_s.CP_Is\n",
    "quant_score = data_s.CP_quant_score\n",
    "cp_name = 'CP4Gen'\n",
    "\n",
    "\n",
    "tick_width = 0.02\n",
    "X_uncovered_sub = data_s.X_test[scores >= quant_score][::10]\n",
    "Y_uncovered_sub = data_s.Y_test[scores >= quant_score][::10]\n",
    "\n",
    "X_test_sub = data_s.X_test[::10]\n",
    "Y_test_sub = data_s.Y_test[::10]\n",
    "intervals_sub = intervals[::10]\n",
    "\n",
    "fig, ax = plt.subplots(1, figsize=(10, 10))\n",
    "\n",
    "for i in range(len(X_test_sub)):\n",
    "    x = X_test_sub[i]\n",
    "    Is = intervals_sub[i]    \n",
    "    for I in Is:\n",
    "        ax.vlines(x, I[0], I[1], color='#FFBF86', linewidth=2, zorder=0)\n",
    "        ax.hlines([I[0], I[1]], x - tick_width, x + tick_width, color='#FFBF86', linewidth=1, zorder=0)\n",
    "\n",
    "\n",
    "ax.scatter(X_test_sub, Y_test_sub, s=10, color='blue')\n",
    "ax.scatter(X_uncovered_sub, Y_uncovered_sub, s=10, color='red')\n",
    "\n",
    "ax.set_xlim(-2.5, 2.5)\n",
    "ax.set_ylim(-2.5, 2.5)\n",
    "# ax.set_xlabel('Condition', fontsize=fontsize)\n",
    "ax.set_xticks([])\n",
    "ax.set_yticks([])\n",
    "\n",
    "# ax.set_ylabel('Response', fontsize=fontsize)\n",
    "ax.set_title(f'{cp_name}', fontsize=fontsize, pad=20, color='tab:orange', alpha=0.8)\n",
    "\n",
    "for spine in ['top', 'right', 'left']:\n",
    "    ax.spines[spine].set_visible(False)\n",
    "\n",
    "fig.savefig(f'{data_s.dataset_name}_{cp_name}_case_study.pdf', bbox_inches='tight')"
   ],
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 55
  },
  {
   "cell_type": "code",
   "id": "1d6a151d-d600-4f27-9296-3f7a7ec2ec70",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T19:38:48.228938Z",
     "start_time": "2025-09-23T19:38:48.168554Z"
    }
   },
   "source": [
    "fig, ax = plt.subplots(1, figsize=(10, 10))\n",
    "\n",
    "_, bins, _ = ax.hist(data_s.PCP_volumes, bins=np.arange(.5, 2, .1), color='tab:blue', alpha=.5, label='PCP', width=.1)\n",
    "_, bins, _ = ax.hist(data_s.CP_volumes, bins=np.arange(.5, 2, .1), color='tab:orange', alpha=.5, label='CP4Gen', width=.1)\n",
    "\n",
    "ax.hist(data_s.PCP_volumes, bins=np.arange(.5, 2, .1), width=.1, fc=(0,0,0,0), ec='w', lw=2)\n",
    "ax.hist(data_s.CP_volumes, bins=np.arange(.5, 2, .1), width=.1, fc=(0,0,0,0), ec='w', lw=2)\n",
    "\n",
    "# ax.legend(loc='upper right', fontsize=22)\n",
    "# ax.set_xlabel('Interval Length', fontsize=fontsize)\n",
    "ax.set_ylabel('Count', fontsize=fontsize)\n",
    "ax.tick_params(axis='both', labelsize=fontsize)\n",
    "\n",
    "ax.set_xlim([0, 2])\n",
    "ax.set_xticks([])\n",
    "ax.set_ylim([0, 420])\n",
    "ax.set_yticks(range(0, 500, 100))\n",
    "\n",
    "# ax.yaxis.tick_right()\n",
    "# ax.yaxis.set_label_position(\"right\")\n",
    "\n",
    "ax.get_yticklabels()[0].set_verticalalignment('bottom')\n",
    "for spine in ['top', 'right']:\n",
    "    ax.spines[spine].set_visible(False)\n",
    "\n",
    "fig.savefig(f'{data_s.dataset_name}_length_hist.pdf', bbox_inches='tight')"
   ],
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 56
  },
  {
   "cell_type": "code",
   "id": "191d18b6-9da4-419b-9b1c-93f5186d2b42",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T19:38:48.283795Z",
     "start_time": "2025-09-23T19:38:48.232870Z"
    }
   },
   "source": [
    "fig, ax = plt.subplots(1, figsize=(10, 10))\n",
    "\n",
    "_, bins, _ = ax.hist(get_disjoint_interval_num(data_s.PCP_Is), bins=np.arange(1.5, 9.5, 1), color='tab:blue', alpha=0.5, label='PCP', width=1)\n",
    "_, bins, _ = ax.hist(get_disjoint_interval_num(data_s.CP_Is), bins=np.arange(1.5, 9.5, 1), color='tab:orange', alpha=0.5, label='CP4Gen', width=1)\n",
    "\n",
    "ax.hist(get_disjoint_interval_num(data_s.PCP_Is), bins=np.arange(1.5, 9.5, 1), width=1, fc=(0,0,0,0), ec='w', lw=4)\n",
    "ax.hist(get_disjoint_interval_num(data_s.CP_Is), bins=np.arange(1.5, 9.5, 1), width=1, fc=(0,0,0,0), ec='w', lw=4)\n",
    "\n",
    "# ax.legend(loc='upper right', fontsize=22)\n",
    "# ax.set_xlabel('Number of Intervals', fontsize=fontsize)\n",
    "ax.set_ylabel('Count', fontsize=fontsize)\n",
    "ax.tick_params(axis='both', labelsize=fontsize)\n",
    "\n",
    "ax.set_xlim([1.5, 8.5])\n",
    "ax.set_xticks([])\n",
    "ax.set_ylim([0, 1100])\n",
    "\n",
    "ax.get_yticklabels()[0].set_verticalalignment('bottom')\n",
    "\n",
    "for spine in ['top', 'right']:\n",
    "    ax.spines[spine].set_visible(False)\n",
    "\n",
    "fig.savefig(f'{data_s.dataset_name}_num_interval_hist.pdf', bbox_inches='tight')"
   ],
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 57
  },
  {
   "cell_type": "markdown",
   "id": "2297e583-b2ec-45a5-8ac1-9d54b61e7b42",
   "metadata": {},
   "source": [
    "# 25-Gaussians"
   ]
  },
  {
   "cell_type": "code",
   "id": "17b1ab69-90f4-4941-b39e-119722282f53",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T19:38:48.307420Z",
     "start_time": "2025-09-23T19:38:48.286823Z"
    }
   },
   "source": "data_g = Data(dataset_name='25-Gaussians', k_optimal=5, n_epoch=50000, n_ens=30)",
   "outputs": [],
   "execution_count": 58
  },
  {
   "cell_type": "code",
   "id": "f782ac29-4de7-46a5-896a-787cd0091573",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T19:38:48.854357Z",
     "start_time": "2025-09-23T19:38:48.310398Z"
    }
   },
   "source": [
    "scores = data_g.PCP_scores\n",
    "intervals = data_g.PCP_Is\n",
    "quant_score = data_g.PCP_quant_score\n",
    "cp_name = 'PCP'\n",
    "\n",
    "\n",
    "tick_width = 0.02\n",
    "X_uncovered_sub = data_g.X_test[scores >= quant_score][::10]\n",
    "Y_uncovered_sub = data_g.Y_test[scores >= quant_score][::10]\n",
    "\n",
    "X_test_sub = data_g.X_test[::10]\n",
    "Y_test_sub = data_g.Y_test[::10]\n",
    "intervals_sub = intervals[::10]\n",
    "\n",
    "fig, ax = plt.subplots(1, figsize=(10, 10))\n",
    "\n",
    "for i in range(len(X_test_sub)):\n",
    "    x = X_test_sub[i]\n",
    "    Is = intervals_sub[i]    \n",
    "    for I in Is:\n",
    "        ax.vlines(x, I[0], I[1], color='skyblue', linewidth=1, zorder=0)\n",
    "        ax.hlines([I[0], I[1]], x - tick_width, x + tick_width, color='skyblue', linewidth=1, zorder=0)\n",
    "\n",
    "ax.scatter(X_test_sub, Y_test_sub, s=10, color='blue')\n",
    "ax.scatter(X_uncovered_sub, Y_uncovered_sub, s=10, color='red')\n",
    "\n",
    "ax.set_xlim(-2.5, 2.5)\n",
    "ax.set_ylim(-2.5, 2.5)\n",
    "plt.xticks(fontsize=fontsize)\n",
    "plt.yticks(fontsize=fontsize)\n",
    "ax.set_xlabel('Condition', fontsize=fontsize)\n",
    "ax.set_ylabel('Response', fontsize=fontsize)\n",
    "ax.text(-.21, 0.5, data_g.dataset_name, weight='bold', fontsize=fontsize, horizontalalignment='right', verticalalignment='center', transform=ax.transAxes, rotation=90)\n",
    "# ax.set_xticks(np.arange(-1.5, 2, .5))\n",
    "# ax.set_yticks(np.arange(-1.5, 2, .5))\n",
    "# ax.set_title(f'{cp_name}', fontsize=33, pad=10)\n",
    "\n",
    "for spine in ['top', 'right']:\n",
    "    ax.spines[spine].set_visible(False)\n",
    "\n",
    "fig.savefig(f'{data_g.dataset_name}_{cp_name}_case_study.pdf', bbox_inches='tight')"
   ],
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 59
  },
  {
   "cell_type": "code",
   "id": "dd1b65b2-1ef4-4255-a65e-29ab93b5130a",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T19:38:49.322799Z",
     "start_time": "2025-09-23T19:38:48.858571Z"
    }
   },
   "source": [
    "scores = data_g.CP_scores\n",
    "intervals = data_g.CP_Is\n",
    "quant_score = data_g.CP_quant_score\n",
    "cp_name = 'CP4Gen'\n",
    "\n",
    "\n",
    "tick_width = 0.02\n",
    "X_uncovered_sub = data_g.X_test[scores >= quant_score][::10]\n",
    "Y_uncovered_sub = data_g.Y_test[scores >= quant_score][::10]\n",
    "\n",
    "X_test_sub = data_g.X_test[::10]\n",
    "Y_test_sub = data_g.Y_test[::10]\n",
    "intervals_sub = intervals[::10]\n",
    "\n",
    "fig, ax = plt.subplots(1, figsize=(10, 10))\n",
    "\n",
    "for i in range(len(X_test_sub)):\n",
    "    x = X_test_sub[i]\n",
    "    Is = intervals_sub[i]    \n",
    "    for I in Is:\n",
    "        ax.vlines(x, I[0], I[1], color='#FFBF86', linewidth=1, zorder=0)\n",
    "        ax.hlines([I[0], I[1]], x - tick_width, x + tick_width, color='#FFBF86', linewidth=1, zorder=0)\n",
    "\n",
    "ax.vlines(x, I[0], I[1], color='#FFBF86', linewidth=1, zorder=0, label='Prediction Set')\n",
    "\n",
    "ax.scatter(X_test_sub, Y_test_sub, s=10, color='blue', label='Ground Truth Covered')\n",
    "ax.scatter(X_uncovered_sub, Y_uncovered_sub, s=10, color='red', label='Ground Truth Not Covered')\n",
    "ax.set_xlim(-2.5, 2.5)\n",
    "\n",
    "ax.set_xlim(-2.5, 2.5)\n",
    "ax.set_ylim(-2.5, 2.5)\n",
    "ax.set_xlabel('Condition', fontsize=fontsize)\n",
    "# ax.set_ylabel('Response', fontsize=fontsize)\n",
    "ax.set_yticks([])\n",
    "plt.xticks(fontsize=fontsize)\n",
    "# ax.set_title(f'{cp_name}', fontsize=33, pad=10)\n",
    "\n",
    "# ax.legend(fontsize=fontsize, frameon=False)\n",
    "\n",
    "for spine in ['top', 'right', 'left']:\n",
    "    ax.spines[spine].set_visible(False)\n",
    "\n",
    "fig.savefig(f'{data_g.dataset_name}_{cp_name}_case_study.pdf', bbox_inches='tight')"
   ],
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 60
  },
  {
   "cell_type": "code",
   "id": "48653480-0e8f-496a-8206-da79a7cd5385",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T19:38:49.392889Z",
     "start_time": "2025-09-23T19:38:49.326316Z"
    }
   },
   "source": [
    "fig, ax = plt.subplots(1, figsize=(10, 10))\n",
    "\n",
    "_, bins, _ = ax.hist(data_g.PCP_volumes, bins=np.arange(.5, 2, .1), color='tab:blue', alpha=0.5, label='PCP', width=.1)\n",
    "_, bins, _ = ax.hist(data_g.CP_volumes, bins=np.arange(.5, 2, .1), color='tab:orange', alpha=0.5, label='CP4Gen', width=.1)\n",
    "\n",
    "ax.hist(data_g.PCP_volumes, bins=np.arange(.5, 2, .1), width=.1, fc=(0,0,0,0), ec='w', lw=2)\n",
    "ax.hist(data_g.CP_volumes, bins=np.arange(.5, 2, .1), width=.1, fc=(0,0,0,0), ec='w', lw=2)\n",
    "\n",
    "# ax.legend(loc='upper right', fontsize=fontsize, frameon=False)\n",
    "ax.set_xlabel('Interval Length', fontsize=fontsize)\n",
    "ax.set_ylabel('Count', fontsize=fontsize)\n",
    "ax.tick_params(axis='both', labelsize=fontsize)\n",
    "\n",
    "ax.set_xlim([0, 2])\n",
    "ax.set_xticks(np.arange(0.2, 2, .4))\n",
    "ax.set_ylim([0, 420])\n",
    "ax.set_yticks(range(0, 500, 100))\n",
    "\n",
    "# ax.yaxis.tick_right()\n",
    "# ax.yaxis.set_label_position(\"right\")\n",
    "\n",
    "ax.get_yticklabels()[0].set_verticalalignment('bottom')\n",
    "for spine in ['top', 'right']:\n",
    "    ax.spines[spine].set_visible(False)\n",
    "\n",
    "fig.savefig(f'{data_g.dataset_name}_length_hist.pdf', bbox_inches='tight')"
   ],
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 61
  },
  {
   "cell_type": "code",
   "id": "57651071-4058-4df8-a157-5215fd988d1b",
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T19:38:49.464643Z",
     "start_time": "2025-09-23T19:38:49.401670Z"
    }
   },
   "source": [
    "fig, ax = plt.subplots(1, figsize=(10, 10))\n",
    "\n",
    "n, bins, patches = ax.hist(get_disjoint_interval_num(data_g.PCP_Is), bins=np.arange(1.5, 9.5, 1), color='tab:blue', alpha=0.5, label='PCP', width=1)\n",
    "\n",
    "n, bins, patches = ax.hist(get_disjoint_interval_num(data_g.CP_Is), bins=np.arange(1.5, 9.5, 1), color='tab:orange', alpha=0.5, label='CP4Gen', width=1)\n",
    "\n",
    "ax.hist(get_disjoint_interval_num(data_g.PCP_Is), bins=np.arange(1.5, 9.5, 1), width=1, fc=(0,0,0,0), ec='w', lw=4)\n",
    "ax.hist(get_disjoint_interval_num(data_g.CP_Is), bins=np.arange(1.5, 9.5, 1), width=1, fc=(0,0,0,0), ec='w', lw=4)\n",
    "\n",
    "\n",
    "\n",
    "ax.set_xlabel('Number of Intervals', fontsize=fontsize)\n",
    "ax.set_ylabel('Count', fontsize=fontsize)\n",
    "ax.tick_params(axis='both', labelsize=fontsize)\n",
    "\n",
    "ax.set_xlim([1.5, 8.5])\n",
    "ax.set_xticks(np.arange(2, 9, 1))\n",
    "ax.set_ylim([0, 1100])\n",
    "\n",
    "ax.get_yticklabels()[0].set_verticalalignment('bottom')\n",
    "for spine in ['top', 'right']:\n",
    "    ax.spines[spine].set_visible(False)\n",
    "\n",
    "fig.savefig(f'{data_g.dataset_name}_num_interval_hist.pdf', bbox_inches='tight')"
   ],
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 62
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T19:38:49.473175Z",
     "start_time": "2025-09-23T19:38:49.471899Z"
    }
   },
   "cell_type": "code",
   "source": "",
   "id": "394ec3091faea64a",
   "outputs": [],
   "execution_count": null
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2025-09-23T19:38:49.481148Z",
     "start_time": "2025-09-23T19:38:49.479903Z"
    }
   },
   "cell_type": "code",
   "source": "",
   "id": "b3013f6e64c88d78",
   "outputs": [],
   "execution_count": null
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

